PWM: Policy Learning with Multi-Task World Models

Reinforcement Learning (RL) has made significant strides in complex tasks but struggles in multi-task settings with different embodiments. World model methods offer scalability by learning a simulation of the environment but often rely on inefficient gradient-free optimization methods for policy extraction. In contrast, gradient-based methods exhibit lower variance but fail to handle discontinuities. Our work reveals that well-regularized world models can generate smoother optimization landscapes than the actual dynamics, facilitating more effective first-order optimization. We introduce Policy learning with multi-task World Models (PWM), a novel model-based RL algorithm for continuous control. Initially, the world model is pre-trained on offline data, and then policies are extracted from it using first-order optimization in less than 10 minutes per task. PWM effectively solves tasks with up to 152 action dimensions and outperforms methods that use ground-truth dynamics. Additionally, PWM scales to an 80-task setting, achieving up to 27% higher rewards than existing baselines without relying on costly online planning. Visualizations and code are available at https://www.imgeorgiev.com/pwm/.

==> img/ball_wall_opt.py <==
import torch
from torch.distributions.normal import Normal
from torch.autograd import Variable
from torch.func import vmap, grad
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import seaborn as sns
from tqdm import tqdm
import numpy as np
import scipy.integrate as integrate

sns.set()
torch.manual_seed(0)


g, h, w = -9.81, 0.0, 10


def f(x, v, th, a, t):
    ty = (-v * torch.cos(th) + (v**2 * torch.cos(th) ** 2 + a * w) ** 0.5) / a
    y = v * torch.sin(th) * ty + g / 2 * ty**2
    out = x + v * torch.cos(th) * t + 1 / 2 * a * t**2
    out = torch.where((h > y) & (ty < t), w, out)
    return out


def f_grad(x, v, th, a, t, std):
    vals = np.empty_like(th)
    for i in range(len(th)):
        vals[i] = (
            v * t / 2**0.5 / 4 * np.exp(-(std**2) / 4) * np.sin(th[i])
            - integrate.quad(
                lambda w: np.exp(-(w**2) / std**2) * np.cos(th[i] + w), -1.418, 0.248
            )[0]
        )

    return vals


fig, ax = plt.subplots(1, 4, figsize=(12, 3), sharey=True)
ax = ax.flatten()

# simulation variables
x, v, a, t = 0, 10, 1, 2
std = 0.1  # noise for policy
iters = 300  # for optimization
lr = 5e-2
init_th = -3.0
stds = torch.Tensor([0.01, 0.1, 0.25, 1.0])
ns = [1, 10, 50, 10000]
styles = ["-", "--", "-.", ":"]


for i, n in enumerate(ns):

    ###########################################################################
    print(f"Policy gradients optimization; N={n}")

    for k, std in tqdm(enumerate(stds)):
        losses = []
        mu = Variable(torch.Tensor([init_th]), requires_grad=True)
        opt = torch.optim.Adam([mu], lr=lr)
        for j in range(iters):
            opt.zero_grad()
            pi = Normal(mu, std)
            act = pi.sample((n, 1))
            y = -f(x, v, act, a, t).detach()
            y = y - y.mean()
            logp = pi.log_prob(act)
            loss = torch.mean(y * logp)
            loss.backward()
            losses.append(-f(x, v, mu, a, t).item())
            opt.step()

        ax[k].plot(losses, styles[i], label="PG", color="tab:blue")

    ##########################################################################
    print(f"First-order gradients optimization; N={n}")

    for k, std in tqdm(enumerate(stds)):
        losses = []
        mu = Variable(torch.Tensor([init_th]), requires_grad=True)
        opt = torch.optim.Adam([mu], lr=lr)
        for j in range(iters):
            opt.zero_grad()
            pi = Normal(mu, std)
            act = pi.rsample((n, 1))
            (-f(x, v, act, a, t)).mean().backward()
            opt.step()
            losses.append(-f(x, v, mu, a, t).item())
        ax[k].plot(losses, styles[i], label=f"FO", color="tab:orange")

    custom_lines = [
        Line2D([0], [0], color="tab:blue", lw=2),
        Line2D([0], [0], color="tab:orange", lw=2),
    ]

    ax[i].legend(custom_lines, ["PG", "FO"])
    ax[i].set_title(f"N={n}")
    ax[i].set_ylabel("$J(\\theta)$")
    ax[i].set_xlabel("Iterations")

plt.tight_layout()
plt.savefig(f"ball_wall_opt.pdf", bbox_inches="tight")
plt.show()

